A Unified QoS-Aware Multiplexing Framework for Next Generation Immersive Communication with Legacy Wireless Applications

Immersive communication, including emerging augmented reality, virtual reality, and holographic telepresence, has been identified as a key service for enabling next-generation wireless applications. To align with legacy wireless applications, such as enhanced mobile broadband or ultra-reliable low-latency communication, network slicing has been widely adopted. However, attempting to statistically isolate the above types of wireless applications through different network slices may lead to throughput degradation and increased queue backlog. To address these challenges, we establish a unified QoS-aware framework that supports immersive communication and legacy wireless applications simultaneously. Based on the Lyapunov drift theorem, we transform the original long-term throughput maximization problem into an equivalent short-term throughput maximization weighted by virtual queue length. Moreover, to cope with the challenges introduced by the interaction between large-timescale network slicing and short-timescale resource allocation, we propose an adaptive adversarial slicing (Ad2S) scheme for networks with invarying channel statistics. To track the network channel variations, we also propose a measurement extrapolation-Kalman filter (ME-KF)-based method and refine our scheme into Ad2S-non-stationary refinement (Ad2S-NR). Through extended numerical examples, we demonstrate that our proposed schemes achieve 3.86 Mbps throughput improvement and 63.96% latency reduction with 24.36% convergence time reduction. Within our framework, the trade-off between total throughput and user service experience can be achieved by tuning systematic parameters.

==> results/eps/draw_slice_exp3_ad2s.py <==
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import numpy as np
import pandas as pd
from matplotlib.lines import lineStyles

plt.rc('text', usetex=True)
plt.rc('font', family='serif', serif='Times')

# 数据准备
categories = ['chunk size: 5', 'chunk size: 4', 'chunk size: 2', 'chunk size: 1']  # 柱状图的分类
num_subcategories = 2              # 每个分类中的子分类数量
slice_configuration_frame = 15
values = np.array([                # 每个分类对应的 3 组数据
    [21 * slice_configuration_frame, 30 * slice_configuration_frame],  # 数据对应 A
    [44 * slice_configuration_frame, 56 * slice_configuration_frame],  # 数据对应 B
    [109 * slice_configuration_frame, 138 * slice_configuration_frame],    # 数据对应 C
    [2100, 2800]   # 数据对应 D
])

# 假设右侧的两个子图是从柱状图中 "B" 的 Group 2 提取的数据
group_b_data1 = [3, 5, 7, 9]  # 上方子图数据
group_b_data2 = [2, 4, 6, 8]  # 下方子图数据
x_labels = ['1Q', '2Q', '3Q', '4Q']  # 右侧子图的x轴标签

# 创建图形和网格布局
fig = plt.figure(figsize=(12, 4))  # 设置整体图形大小
gs = gridspec.GridSpec(1, 2, width_ratios=[2, 3])  # 左宽右窄的网格布局

# 左图：分组柱状图
x = np.arange(len(categories))  # A, B, C, D 的位置
width = 0.3                     # 每个柱子的宽度
ax_left = fig.add_subplot(gs[0])
colors = ['blue', '#DE6E66']  # 每组柱子的颜色
labels = ['Ad2S exploration time', 'EXP3 exploration time']  # 子分类的标签

# 绘制每组柱子
bars = []
for i in range(num_subcategories):
    bar = ax_left.bar(x + i * width, values[:, i], width, label=labels[i], color=colors[i], zorder=3)
    bars.append(bar)

ax_left_2 = ax_left.twinx()

ax_left_2.plot(x, np.array([0.4526, 0.4449, 0.4342, 0.4128])[::-1], color="blue", marker="o", label="Ad2S reward")
ax_left_2.plot(x, np.array([0.4393, 0.4376, 0.4282, 0.4084])[::-1], color="#DE6E66", marker="s", linestyle="-.", label="EXP3 reward")
# bars[4] =

# 设置左图的轴标签和标题
ax_left.set_title('Exploration time and normalized average historic reward (a)')
# ax_left.set_xlabel('Categories')
ax_left.set_ylabel('Exploration time (frame)')
ax_left.set_xticks(x + width)  # 调整分类标签到组的中心
ax_left.set_xticklabels(categories)
ax_left.legend(loc="upper left")
ax_left.set_ylim(0, 4000)
ax_left.grid(True)

ax_left_2.set_ylabel('Normalized average historic reward')
ax_left_2.legend(loc="upper right", bbox_to_anchor=(0.35, 0.85))

# 标记 "D" 的第 1 和第 3 个柱子的顶部
d_center1 = x[3]         # "D" 分类的第 1 个柱子中心
d_top1 = values[3, 0] * 0.8          # "D" 分类的第 1 个柱子的高度
d_center3 = x[3] + 1 * width   # "D" 分类的第 3 个柱子中心
d_top3 = values[3, 1] / 2          # "D" 分类的第 3 个柱子的高度

# 添加箭头从 "D" 的第 1 个柱子顶部指向右上子图
ax_left.annotate(' ',
                 xy=(1.2, 0.8), xycoords='axes fraction',  # 箭头起点
                 xytext=(d_center1, d_top1), textcoords='data', # 箭头终点（右上图区域）
                 arrowprops=dict(facecolor='black', edgecolor='black', linestyle="--", arrowstyle='->', lw=1.5),
                 ha='center', va='bottom')

# 添加箭头从 "D" 的第 3 个柱子顶部指向右下子图
ax_left.annotate(' ',
                 xy=(1.2, 0.2), xycoords='axes fraction',  # 箭头起点
                 xytext=(d_center3, d_top3), textcoords='data', # 箭头终点（右下图区域）
                 arrowprops=dict(facecolor='black', edgecolor='black', linestyle="--", arrowstyle='->', lw=1.5),
                 ha='center', va='bottom')


# 右图：绑定到 GridSpec 的右列
# 将右侧区域分为上下两个子图
gs_right = gridspec.GridSpecFromSubplotSpec(2, 1, subplot_spec=gs[1], hspace=0.3)  # 设置子图间距

gs_right = gridspec.GridSpecFromSubplotSpec(
    2, 1, subplot_spec=gs[1], hspace=0.8  # 设置上下间距
)

file_name_slice_exp3 = f"results/temp/slice_2024-12-24_21-04-01_wQ5e-05_wT1e-06_th(9600000, 3000000)_lam(800000, 3000, 1000000)_RB20_ptot7.943282347242816.csv"
file_name_queue = f"results/queue/queue_2024-12-24_21-04-01_wQ5e-05_wT1e-06_th(9600000, 3000000)_lam(800000, 3000, 1000000)_RB20_ptot7.943282347242816.csv"

file_name_slice_linexp3 = f"results/temp/slice_2024-12-24_01-12-04_wQ5e-05_wT1e-06_th(9600000, 3000000)_lam(800000, 3000, 1000000)_RB20_ptot7.943282347242816.csv"

# file_name_slice_linucb = f"results/temp/slice_2024-12-24_01-12-22_wQ5e-05_wT1e-06_th(9600000, 3000000)_lam(800000, 3000, 1000000)_RB20_ptot7.943282347242816.csv"
# file_name_slice = f"results/temp/slice_2024-12-24_21-04-23_wQ5e-05_wT1e-06_th(9600000, 3000000)_lam(800000, 3000, 1000000)_RB20_ptot7.943282347242816.csv"
# file_name_queue = f"results/queue/queue_2024-12-24_21-04-23_wQ5e-05_wT1e-06_th(9600000, 3000000)_lam(800000, 3000, 1000000)_RB20_ptot7.943282347242816.csv"

iter_num = 400
slice_config_num = 15
frame_num = iter_num * slice_config_num

data_slice = pd.read_csv(file_name_slice_linexp3, header=None)
data_slice = np.array(data_slice)[:iter_num, 0]
data_slice_repeat = np.repeat(data_slice, slice_config_num)
x = np.arange(0, frame_num)
ax2_1 = fig.add_subplot(gs_right[0])
ax2_1.plot(x, data_slice_repeat, color="orange", label="slice_configuration")

data_slice = pd.read_csv(file_name_slice_exp3, header=None)
data_slice = np.array(data_slice)[:iter_num, 0]
data_slice_repeat = np.repeat(data_slice, slice_config_num)
x = np.arange(0, frame_num)
ax2_0 = fig.add_subplot(gs_right[1])
ax2_0.plot(x, data_slice_repeat, color="orange", label="slice_configuration")
# 右图上方子图
ax2_1.axvspan(0, 2100, 0, 20, color="lightpink", alpha=0.8)
ax2_1.axvspan(2100, frame_num, 0, 20, color="lavender", alpha=0.8)
ax2_1.text(0, 12, 'exploration phase', fontsize=12, color='black')
ax2_1.text(2100, 12, 'exploitation phase', fontsize=12, color='black')
# ax2_0.text(2600, -2, '$\\textcircled{2}$ adaptive reaction', fontsize=12, color='black', zorder=3)
# rect = patches.Rectangle((3500, 0), 220, 19, linewidth=1, facecolor='none', edgecolor='black', linestyle='--', zorder=3)
# ax2[2].add_patch(rect)
ax2_1.grid(True)
ax2_1.set_ylabel("$\mathcal{F}_l$")
ax2_1.invert_yaxis()
ax2_1.set_xlabel("frame number")
ax2_1.set_title("Ad2S slice configuration (b)")

ax2_0.axvspan(0, 2600, 0, 20, color="lightpink", alpha=0.8)
ax2_0.axvspan(2600, 3750, 0, 20, color="lavenderblush", alpha=0.8)
ax2_0.axvspan(3750, frame_num, 0, 20, color="lavender", alpha=0.8)
ax2_0.text(0, 12, 'exploration phase', fontsize=12, color='black')
ax2_0.text(2600, 15, 'forgetting \n phase', fontsize=12, color='black')
ax2_0.text(3750, 12, 'exploitation phase', fontsize=12, color='black')
# ax2[2].text(2600, -2, '$\\textcircled{2}$ adaptive reaction', fontsize=12, color='black', zorder=3)
# rect = patches.Rectangle((3500, 0), 220, 19, linewidth=1, facecolor='none', edgecolor='black', linestyle='--', zorder=3)
# ax2[2].add_patch(rect)
ax2_0.grid(True)
ax2_0.set_ylabel("$\mathcal{F}_l$")
ax2_0.invert_yaxis()
ax2_0.set_xlabel("frame number")
ax2_0.set_title("EXP3 slice configuration (c)")

# 调整布局
plt.tight_layout()
plt.show()
fig.savefig('slice_all_alg_new.eps', format='eps')
